Reactive and Safe Road User Simulations using Neural Barrier Certificates

Reactive and safe agent modelings are important for nowadays traffic simulator designs and safe planning applications. In this work, we proposed a reactive agent model which can ensure safety without comprising the original purposes, by learning only high-level decisions from expert data and a low-level decentralized controller guided by the jointly learned decentralized barrier certificates. Empirical results show that our learned road user simulation models can achieve a significant improvement in safety comparing to state-of-the-art imitation learning and pure control-based methods, while being similar to human agents by having smaller errors to the expert data. Moreover, our learned reactive agents are shown to generalize better to unseen traffic conditions, and react better to other road users and therefore can help understand challenging planning problems pragmatically.

==> figs/cbf/resize.py <==
from PIL import Image

im_list=["00000_expert_VCI.png","RounD_00000_expert_bg1.png"]

ratio=0.75

for fname in im_list:
    im = Image.open(fname)
    width,height = im.size
    im1 = im.resize((int(width*ratio),int(height*ratio)))
    im1.save(fname.replace(".png","_lite.png"))


==> figs/demo/resize.py <==
from PIL import Image

im_list=["00002_cbf.png","00002_expert.png","00003_psgail.png","00102_cbf.png","00102_expert.png","00102_psgail.png","00202_cbf.png","00202_expert.png","00202_psgail.png"]

ratio=0.75

for fname in im_list:
    im = Image.open(fname)
    width,height = im.size
    im1 = im.resize((int(width*ratio),int(height*ratio))).convert('RGB')
    im1.save(fname.replace(".png","_lite.jpg"),quality=95, optimize=False)


==> figs/plt/less_four.py <==
import matplotlib.pyplot as plt
import numpy as np

import matplotlib
matplotlib.rcParams.update({'font.size': 16})

params = {
    # 'legend.fontsize': 14,
          'legend.handlelength': 1,'legend.labelspacing':0.15,"legend.handletextpad":0.1}
plt.rcParams.update(params)

def g(xxx_list, base_list=None):
    if base_list is not None:
        return [xxx / base for xxx, base in zip(xxx_list, base_list)]
    else:
        #     return [1-xxx for xxx in xxx_list]
        return [xxx for xxx in xxx_list]

def f_atom(x):
    return x
    # return 1-x

def f(xxx_list):
    return [f_atom(xxx) for xxx in xxx_list]

def stat():
    # highd, rounD, sdd, vci
    irl = [0.0281, 4.3796, 0.1132, 16.7714, 0.0170, 4.9431, 0.0414, 0.5441]
    bc = [0.0559, 5.1571, 0.0964, 17.5642, 0.0156, 10.0881, 0.0495, 0.2822]
    # lqr=[0.0358, 3.3282, 0.0807, 5.3646, 0.0446, 0.5253, 0.0077, 0.0661]
    mpc = [0.0312, 3.7217, 0.0294, 5.6239, 0.0196, 0.5657, 0.0087, 0.1444]
    ours = [0.0013, 3.0413, 0.0037, 5.1163, 0.0072, 0.6605, 0.0013, 0.1426]

    min_s=[]
    max_s=[]

    for i in range(0,8,2):
        reduct=[(irl[i]-ours[i])/irl[i], (bc[i]-ours[i])/bc[i], (mpc[i]-ours[i])/mpc[i]]
        min_s.append(np.min(reduct))
        max_s.append(np.max(reduct))
        print(i, min_s[-1], max_s[-1])
    print("average", np.mean(min_s), np.mean(max_s))
    print()
    for i in range(1,8,2):
        reduct=[(irl[i]-ours[i])/irl[i], (bc[i]-ours[i])/bc[i], (mpc[i]-ours[i])/mpc[i]]
        print(i, np.min(reduct), np.max(reduct))
    print()

def plot_1():
    # highd, rounD, sdd, vci
    irl=[0.0281, 4.3796, 0.1132, 16.7714, 0.0170, 4.9431, 0.0414, 0.5441]
    bc =[0.0559, 5.1571, 0.0964, 17.5642, 0.0156, 10.0881, 0.0495, 0.2822]
    # lqr=[0.0358, 3.3282, 0.0807, 5.3646, 0.0446, 0.5253, 0.0077, 0.0661]
    mpc=[0.0312, 3.7217, 0.0294, 5.6239, 0.0196, 0.5657, 0.0087, 0.1444]
    ours=[0.0013, 3.0413, 0.0037, 5.1163, 0.0072, 0.6605, 0.0013, 0.1426]

    # cs=[
    # #     "#5C88C5", # blue
    #     "#AA88C5", # purple
    #     "#8B92C6", # blue
    #     # "#C0DFD0", # green
    #     "#E0CDE3", # pink
    #     "#B81118", # sharp red
    # ]

    # cs = [
    #     #     "#5C88C5", # blue
    #     "#8993C5",  # blue
    #     "#C0DFD0",  # green
    #     # "#C0DFD0", # green
    #     "#FFE3CA",  # orange
    #     "#B81118",  # sharp red
    # ]

    # https: // venngage.com / blog / how - to - pick - colors /
    cs = [
        # "#7D7858",  # CDDAD2",  # BLUE
        #     "#2D2E35", # BLACK


        # "#83777A", #FADEC2",  # YELLOW

        # "#8AAA9A",  # D3E7B6",  # GREEN
        # "#C5C69B",  # GREY
        # "#F5C7AB",
        # "#417A68",
        "#417A68",
        "#92AEBB",
        # "#C6C4C2",  # gray
        "#E9CEB8",
        "#E7452E",  # RED
    ]

    ps=["" for _ in cs]

    xlabels = ['HighD', 'RounD', 'SDD', 'VCI-DUT']
    tags=["PS-GAIL", "BC",
          # "LQR",
          "MPC", "Ours"]

    x = np.arange(len(xlabels))  # the label locations
    width=0.19
    margin=0.02


    fig, ax = plt.subplots()
    ax.set_ylim(0.0006, 0.30)
    # ax.set_ylim(0.88, 1.0)
    # ax.set
    ax.set_yscale('log')
    rects1 = ax.bar(x - 1.5 * (width + margin), f(irl[0::2]), width, label=tags[0], color=cs[0], hatch=ps[0])
    rects2 = ax.bar(x - 0.5 * (width + margin), f(bc[0::2]), width, label=tags[1], color=cs[1], hatch=ps[1])
    # rects3 = ax.bar(x, f(lqr[0::2]), width, label=tags[2], color=cs[2], hatch=ps[2])
    rects4 = ax.bar(x + 0.5 * (width + margin), f(mpc[0::2]), width, label=tags[2], color=cs[2], hatch=ps[2])
    rects5 = ax.bar(x + 1.5 * (width + margin), f(ours[0::2]), width, label=tags[3], color=cs[3], hatch=ps[3])

    # ax.set_yscale('log')

    ax.set_xticks(x)
    ax.set_xticklabels(xlabels)
    ax.set_xlabel("Datasets")
    ax.set_ylabel("Collision Rate")
    #ax.legend(bbox_to_anchor=(0.0, 0.42), loc=2, borderaxespad=0., framealpha=0.95)
    # ax.legend(bbox_to_anchor=(1.01, 0.303), loc=2, borderaxespad=-0.2, framealpha=0.95)
    ax.legend(loc="upper left", ncol=4, bbox_to_anchor=(0,1.01))
    # ax.legend()
    plt.tight_layout()
    plt.savefig("fig_safe_4_new.png")
    plt.close()



    fig, ax = plt.subplots()
    # ax.set_ylim(0.85, 1.0)
    ax.set_ylim(0.0, 1.18)

    base_list = [np.max([irl[1::2][i], bc[1::2][i],
                         # lqr[1::2][i],
                         mpc[1::2][i], ours[1::2][i]]) for i in range(4)]

    rects1 = ax.bar(x - 1.5 * (width + margin), g(irl[1::2], base_list), width, label=tags[0], color=cs[0], hatch=ps[0])
    rects2 = ax.bar(x - 0.5 * (width + margin), g(bc[1::2], base_list), width, label=tags[1], color=cs[1], hatch=ps[1])
    # rects3 = ax.bar(x, g(lqr[1::2], base_list), width, label=tags[2], color=cs[2], hatch=ps[2])
    rects4 = ax.bar(x + 0.5 * (width + margin), g(mpc[1::2], base_list), width, label=tags[2], color=cs[2], hatch=ps[2])
    rects5 = ax.bar(x + 1.5 * (width + margin), g(ours[1::2], base_list), width, label=tags[3], color=cs[3], hatch=ps[3])

    # ax.set_yscale('log')

    ax.set_xticks(x)
    ax.set_xticklabels(xlabels)
    ax.set_xlabel("Datasets")
    ax.set_ylabel("Relative RMSE")
    #ax.legend(bbox_to_anchor=(0.0, 0.42), loc=2, borderaxespad=0., framealpha=0.95)
    # ax.legend(bbox_to_anchor=(1.01, 0.302), loc=2, borderaxespad=-0.2, framealpha=0.95)
    ax.legend(loc="upper left", ncol=4, bbox_to_anchor=(0, 1.01))
    plt.tight_layout()
    plt.savefig("fig_rmse_4_new.png")
    plt.close()


def plot_2():
    # NGSIM table
    # TODO here lane change numbers are not sure
    # TODO also ngsim data is not sure

    # off-road, collision, hard-brake, avg lane-change,
    xlabels = ['Off-Road\nDuration', 'Collision\nRate', 'Hard Brake\nRate', 'Avg Lane\nChange']
    tags = ["Expert", "PS-GAIL", "RAIL-Binary", "RAIL-Smooth", "Ours"]
    ngsim = [0.001, 0.002, 0.001, 0.06]
    psgail = [0.01, 0.14, 0.06, 0.05]
    railb = [0.01, 0.028, 0.025, 0.1]
    rails = [0.008, 0.032, 0.01, 0.1]
    # ours=[0.0035, 0.0085, 0.0338, 0.0995]  # g210218_202611_n50t200_lr.001_r.01_gtlc_fremoth_2kpro_accel_pre2/val2_itr_201_n100_t200_trj10000rnn-0.5ALL
    ours = [0.004, 0.0050, 0.0137, 0.1017]  # g210224_122918_n20t200_lr.0005_r.05_GTFMP_ACC_s8/*10000RNNn100_th-1
    # cs = [
    #     "#F5796D",  # red
    #     "#F5A872",  # orange
    #     "#AFD685",  # green
    #     "#64C195",  # dark green
    #     "#5C88C5",  # blue
    # ]
    #
    # cs = [
    #     "#514F48",  # dark black green
    #     "#8B92C6",  # dark green
    #     "#C0DFD0",  # green
    #     "#E0CDE3",  # orange
    #     "#B81118",  # sharp red
    # ]

    # cs = [
    #     "#514F48",  # dark black green
    #     "#8993C5",  # blue
    #     "#C0DFD0",  # green
    #     "#FFE3CA",  # orange
    #     "#B81118",  # sharp red
    # ]

    cs = [
        "#2B2B2B",
        "#417A68",
        "#92AEBB",
        # "#C6C4C2",  # gray
        "#E9CEB8",
        "#E7452E",  # RED
    ]

    ps = ["" for _ in cs]

    # ps = [ "|" , "\\" , "/" ,
    # #       "+" , "-",
    #       ".", "*","x", "o", "O" ]

    x = np.arange(len(xlabels))  # the label locations
    width = 0.12
    margin = 0.02

    fig, ax = plt.subplots()

    rects1 = ax.bar(x - 2 * (width + margin), ngsim, width, label=tags[0], color=cs[0], hatch=ps[0])
    rects2 = ax.bar(x - 1 * (width + margin), psgail, width, label=tags[1], color=cs[1], hatch=ps[1])
    rects3 = ax.bar(x, railb, width, label=tags[2], color=cs[2], hatch=ps[2])
    rects4 = ax.bar(x + 1 * (width + margin), rails, width, label=tags[3], color=cs[3], hatch=ps[3])
    rects5 = ax.bar(x + 2 * (width + margin), ours, width, label=tags[4], color=cs[4], hatch=ps[4])

    ax.set_yscale('log')

    ax.set_xticks(x)
    ax.set_xticklabels(xlabels)
    ax.legend()

    plt.tight_layout()
    plt.savefig("fig_ngsim_exp.png")
    plt.close()

def plot_3():
    plot_bar=True

    matplotlib.rcParams.update({'font.size': 18})

    # idx=[1, 5, 10, 20, 30, 40, 50, 80, 100, 110, 120, 130]
    # idx = [1, 5, 10, 20, 30, 40, 50, 80, 100]
    # color_rail = "#5E929C"
    # color_ours = "#F37D80"
    color_rail="blue"
    color_ours="red"
    tags=["RAIL", "Ours"]

    idx = [10, 20, 40, 80, 100]
    ns=[1, 5, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130]
    rail = {1: [0.0339, 0.2800, 8.3660],
            5: [0.0290, 0.2220, 9.1356],
            10: [0.0339, 0.2470, 10.0433],
            20: [0.0366, 0.2450, 10.9515],
            30: [0.0315, 0.2247, 12.4426],
            40: [0.0372, 0.2390, 14.1170],
            50: [0.0332, 0.2226, 17.5766],
            60: [0.0252, 0.1895, 21.2596],
            70: [],
            80: [0.0340, 0.2390, 16.0565],
            90: [0.0295, 0.2188, 16.0075],
            100: [0.0275, 0.2028, 12.8100],
            110: [0.0279, 0.1929, 15.3277],
            120: [0.0226, 0.1702, 17.7604],
            130: [0.0179, 0.1363, 16.9668]}

    ours = {1: [0.0018, 0.0500, 8.0569],
            5: [0.0011, 0.0280, 9.5604],
            10: [0.0044, 0.073, 11.0697],
            20: [0.0041, 0.0605, 10.7507],
            30: [0.0034, 0.0637, 12.3763],
            40: [0.0041, 0.0695, 13.1005],
            50: [0.004, 0.0672, 14.4462],
            60: [0.0045, 0.0765, 16.0642],
            70: [0.0061, 0.0973, 14.2344],
            80: [0.0056, 0.0868, 13.1071],
            90: [0.0054, 0.0852, 11.8387],
            100: [0.0040, 0.0646, 11.2600],
            110: [0.0053, 0.0774, 11.7495],
            120: [0.0038, 0.0620, 13.1059],
            130: [0.0062, 0.0966, 14.6462]}

    if plot_bar:
        params = {
            'legend.handlelength': 0.75, 'legend.labelspacing': 0.1, "legend.handletextpad": 0.2}
        plt.rcParams.update(params)
        cs = ["#5E929C", "#F37D80"]
        x = np.arange(len(idx))
        margin = 0.05
        width=(1-margin)/len(idx)
        fig, ax = plt.subplots()
        rects1 = ax.bar(x - 0.5 * (width + margin), [rail[ii][0] for ii in idx], width, label=tags[0], color=cs[0])
        rects2 = ax.bar(x + 0.5 * (width + margin), [ours[ii][0] for ii in idx], width, label=tags[1], color=cs[1])

        ax.set_ylim(0.00, 0.0399)

        ax.set_xticks(x)
        ax.set_xticklabels(["%s"%(ii) for ii in idx])
        ax.set_xlabel("Number of Controlled Agents")
        ax.set_ylabel("Collision Rate")
        # ax.legend(bbox_to_anchor=(0.0, 0.42), loc=2, borderaxespad=0., framealpha=0.95)
        # ax.legend(bbox_to_anchor=(1.01, 0.303), loc=2, borderaxespad=-0.2, framealpha=0.95)
        ax.legend(loc="upper left", ncol=1, bbox_to_anchor=(0.75, 1.02))
        # ax.legend()
        plt.tight_layout()
        plt.savefig("fig_safe_ngsim.png")
        plt.close()

    else:
        # plt.ylim(0.001,0.1)
        plt.plot(idx, [rail[xx][0] for xx in idx], color=color_rail, label=tags[0])
        plt.plot(idx, [ours[xx][0] for xx in idx], color=color_ours, label=tags[1])
        # plt.yscale('log')
        plt.legend()

        plt.xlabel("Number of controlled agents")
        plt.ylabel("Collision rate")
        plt.tight_layout()
        plt.savefig("fig_ngsim_agents.png")

if __name__ == "__main__":
    stat()
    # plot_1()
    # plot_2()
    # plot_3()

==> figs/screenshots/resize.py <==
from PIL import Image

im_list=["round_clip.png"]

ratio=0.75

for fname in im_list:
    im = Image.open(fname)
    width,height = im.size
    im1 = im.resize((int(width*ratio),int(height*ratio)))
    im1.save(fname.replace(".png","_lite.png"))

